Tiering as a Stochastic Submodular Optimization Problem

Tiering is an essential technique for building large-scale information retrieval systems. While the selection of documents for high priority tiers critically impacts the efficiency of tiering, past work focuses on optimizing it with respect to a static set of queries in the history, and generalizes poorly to the future traffic. Instead, we formulate the optimal tiering as a stochastic optimization problem, and follow the methodology of regularized empirical risk minimization to maximize the \emph{generalization performance} of the system. We also show that the optimization problem can be cast as a stochastic submodular optimization problem with a submodular knapsack constraint, and we develop efficient optimization algorithms by leveraging this connection.

==> haha.sh <==
awk 'BEGIN{srand()} {r=rand(); if (NR==1 || r < 0.1) print $0}' ./backup/lazygreedy_thread4.txt > ./lzygreedy_thread4.txt

awk 'BEGIN{srand()} {r=rand(); if (NR==1 || r < 0.1) print $0}' ./backup/optpesgreedy_thread4.txt > .optpesgreedy_thread4.txt

awk 'BEGIN{srand()} {r=rand(); if (NR==1 || r < 0.1) print $0}' ./backup/mmshrink_thread4.txt > ./mmshrink_thread4.txt

awk 'BEGIN{srand()} {r=rand(); if (NR==1 || r < 0.1) print $0}' ./backup/mmgrow_thread4.txt > ./mmgro_thread4.txt

